3D Steering and Localization in Pipes and Burrows using an Externally Steered Soft Growing Robot

Navigation and inspection in confined environments, such as tunnels and pipes, pose significant challenges for existing robots due to limitations in maneuverability and adaptability to varying geometries. Vine robots, which are soft growing continuum robots that extend their length through soft material eversion at their tip, offer unique advantages due to their ability to navigate tight spaces, adapt to complex paths, and minimize friction. However, existing vine robot designs struggle with navigation in manmade and natural passageways, with branches and sharp 3D turns. In this letter, we introduce a steerable vine robot specifically designed for pipe and burrow environments. The robot features a simple tubular body and an external tip mount that steers the vine robot in three degrees of freedom by changing the growth direction and, when necessary, bracing against the wall of the pipe or burrow. Our external tip steering approach enables: (1) active branch selection in 3D space with a maximum steerable angle of 51.7{\deg}, (2) navigation of pipe networks with radii as small as 2.5 cm, (3) a compliant tip enabling navigation of sharp turns, and (4) real-time 3D localization in GPS-denied environments using tip-mounted sensors and continuum body odometry. We describe the forward kinematics, characterize steerability, and demonstrate the system in a 3D pipe system as well as a natural animal burrow.

==> anc/readme.txt <==
Description: This video shows the vine robot's basic eversion and retraction, tip steering, and bracing mechanisms. It includes lab demonstrations of 2D and 3D pipe steering, pipeline localization, and a field test in an animal burrow with shape reconstruction and temperature/humidity data collection.

Size: 32.4 MB 

Player Information: VLC Media Player, with version: 3.0.0 or later

Packing List: media.mp4

Contact Information: Removed for double-anonymous review



==> anc/summary.txt <==
This video demonstrates the core functionalities of the proposed vine robot system. It shows the basic eversion and retraction mechanism, the external tip steering mechanism, and the bracing mechanism for enhanced stability. The video also includes laboratory demonstrations, featuring real-time pipeline localization and steering through both 2D and 3D pipe networks. Additionally, a field deployment in a natural animal burrow is presented, with reconstructed burrow morphology and collected environmental data, including temperature and humidity.


